Bridging the Omics Divide: A Modular Relational Approach to Multi-Layer Biological Data Management

Background: Rapid growth of high-throughput molecular data demands systems for efficient retrieval, integration, and scalability across omics layers. Traditional file-based workflows hinder cross-modal analysis and reproducibility because of fragmented storage and ad-hoc querying. Few existing tools for genomic variation data prioritize modular multi-omics integration. We developed vcf2db, a sample-centric relational framework modeling each omics modality as a distinct but linkable component centered on biological samples. This study evaluates whether this design delivers competitive genomic retrieval while enabling extension to additional molecular layers. Results: We implemented a proof-of-concept genomic schema and ingestion pipeline for annotated VCF data using the European subset of the 1000 Genomes Project (502 samples, 25 million variants). We benchmarked it against three established VCF-oriented tools on seven retrieval tasks: coordinate filtering, annotation-driven queries, genotype extraction, and aggregation. Under controlled conditions, vcf2db performed strongly on selective queries, often outperforming other systems for coordinate and annotation filters, and remained usable for genotype retrieval. Aggregation-heavy tasks were less efficient, indicating optimization targets. We also validated modular extensibility by adding a synthetic transcriptomic layer without modifying genomic tables, linking layers via shared sample identifiers. Conclusion: vcf2db supports cross-layer retrieval directly as SQL queries anchored on shared sample identifiers, enabling integrated multi-omics access that is difficult with file-based approaches.

==> sections/04_Results/figures_ab/codePython/fig1.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from matplotlib.colors import LogNorm
from matplotlib.ticker import LogFormatter

# ----------------------------------------------------------------------
# 1. Load and prepare data
# ----------------------------------------------------------------------
cold = pd.read_csv("table1_full_dataset_cold.csv")
warm = pd.read_csv("table2_full_dataset_warm.csv")

cold.set_index("query", inplace=True)
warm.set_index("query", inplace=True)

systems = ["vcf2db", "cutevariant", "VCFdbR-table", "VCFdbR-file", "vcf-miner"]
queries = ["Q1", "Q2", "Q3", "Q4", "Q5", "Q6", "Q7"]

cold_data = cold.reindex(queries)[systems].replace("", np.nan).astype(float)
warm_data = warm.reindex(queries)[systems].replace("", np.nan).astype(float)

# ----------------------------------------------------------------------
# 2. Annotation formatter
# ----------------------------------------------------------------------
def fmt(val):
    return "N/A" if pd.isna(val) else f"{val:.2f}"

cold_annot = cold_data.map(fmt)
warm_annot = warm_data.map(fmt)

# ----------------------------------------------------------------------
# 3. Consistent colour scale (LogNorm)
# ----------------------------------------------------------------------
all_vals = pd.concat([cold_data.stack(), warm_data.stack()], ignore_index=True).dropna()
vmin, vmax = all_vals.min(), all_vals.max()
norm = LogNorm(vmin=vmin, vmax=vmax)

# ----------------------------------------------------------------------
# 4. Create figure and heatmaps
# ----------------------------------------------------------------------
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(14, 6), sharey=True,
                               gridspec_kw={"width_ratios": [1, 1]})
fig.subplots_adjust(right=0.85, wspace=0.3)

# Left panel – Cold cache
sns.heatmap(cold_data, ax=ax1, annot=cold_annot, fmt="", annot_kws={"size": 9},
            cmap="viridis_r", norm=norm, cbar=False, square=False,
            xticklabels=systems, yticklabels=queries,
            linewidths=0.5, linecolor="gray", mask=cold_data.isna())

# Right panel – Warm cache
sns.heatmap(warm_data, ax=ax2, annot=warm_annot, fmt="", annot_kws={"size": 9},
            cmap="viridis_r", norm=norm, cbar=False, square=False,
            xticklabels=systems, yticklabels=False,
            linewidths=0.5, linecolor="gray", mask=warm_data.isna())

# ----------------------------------------------------------------------
# 5. Horizontal separators BETWEEN row groups (thin black lines)
#    Cell boundaries: after Q3 → y = 3.0, after Q5 → y = 5.0
# ----------------------------------------------------------------------
for ax in (ax1, ax2):
    # Workload class separators
    ax.axhline(y=3.0, color="white", linewidth=1.0, linestyle="-", clip_on=False)
    ax.axhline(y=5.0, color="white", linewidth=1.0, linestyle="-", clip_on=False)
    
    ax.set_xticklabels(systems, rotation=45, ha="right", fontsize=10)
    ax.set_yticks(np.arange(len(queries)) + 0.5, queries, fontsize=10)

# Emphasise 'vcf2db' column label
for ax in (ax1, ax2):
    for tick in ax.get_xticklabels():
        if tick.get_text() == "vcf2db":
            tick.set_weight("bold")
            tick.set_color("darkred")

# ----------------------------------------------------------------------
# 6. Workload class labels (left margin)
# ----------------------------------------------------------------------
groups = [
    ("Lightweight retrieval\n& annotation filtering", 1.0),   # Q1–Q3
    ("Genotype retrieval\n& analytical queries", 3.5),        # Q4–Q5
    ("Aggregation-heavy\nworkloads", 5.5)                     # Q6–Q7
]
for label, y in groups:
    ax1.text(-0.4, y, label, transform=ax1.get_yaxis_transform(),
             ha="right", va="center", fontsize=9, style="italic")

# ----------------------------------------------------------------------
# 7. Axes labels and panel titles
# ----------------------------------------------------------------------
ax1.set_ylabel("Queries", fontsize=12)
ax2.set_ylabel("")
ax1.set_xlabel("")
ax2.set_xlabel("")
fig.text(0.5, 0.02, "Database Systems", ha="center", fontsize=12)

ax1.text(-0.25, 1.02, "(A) Cold cache", transform=ax1.transAxes,
         fontsize=14, fontweight="bold")
ax2.text(-0.25, 1.02, "(B) Warm cache", transform=ax2.transAxes,
         fontsize=14, fontweight="bold")

fig.suptitle("Full-dataset benchmark runtimes under cold- and warm-cache conditions",
             fontsize=14, y=0.98)

# ----------------------------------------------------------------------
# 8. Shared colourbar (log10 scale)
# ----------------------------------------------------------------------
cbar_ax = fig.add_axes([0.88, 0.15, 0.02, 0.7])
sm = plt.cm.ScalarMappable(cmap="viridis_r", norm=norm)
sm.set_array([])
cbar = fig.colorbar(sm, cax=cbar_ax)
cbar.set_label("log₁₀(runtime in seconds)", fontsize=11)
cbar.formatter = LogFormatter(10, labelOnlyBase=False)
cbar.update_ticks()

# ----------------------------------------------------------------------
# 9. Final layout and export
# ----------------------------------------------------------------------
plt.tight_layout(rect=[0, 0.03, 0.87, 0.95])
plt.savefig("heatmap_cold_warm.png", dpi=300, bbox_inches="tight")
plt.savefig("heatmap_cold_warm.pdf", bbox_inches="tight")
plt.show()

==> sections/04_Results/figures_ab/codePython/fig2.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

# ----------------------------------------------------------------------
# 1. Load data
# ----------------------------------------------------------------------
cold = pd.read_csv("table1_full_dataset_cold.csv")
warm = pd.read_csv("table2_full_dataset_warm.csv")

cold.set_index("query", inplace=True)
warm.set_index("query", inplace=True)

systems = ["vcf2db", "cutevariant", "VCFdbR-table", "VCFdbR-file", "vcf-miner"]
queries = ["Q1", "Q2", "Q3", "Q4", "Q5", "Q6", "Q7"]

cold = cold.reindex(queries)[systems].replace("", np.nan).astype(float)
warm = warm.reindex(queries)[systems].replace("", np.nan).astype(float)

ratio = warm / cold
ratio = ratio.replace([np.inf, -np.inf], np.nan)

# ----------------------------------------------------------------------
# 2. Prepare data for plotting
# ----------------------------------------------------------------------
ratio_long = ratio.reset_index().melt(id_vars="query", var_name="system", value_name="ratio")
ratio_long.dropna(inplace=True)

# Add numeric x position (without jitter) for trend lines
x_pos = {q: i+1 for i, q in enumerate(queries)}
ratio_long["x_numeric"] = ratio_long["query"].map(x_pos)

# ----------------------------------------------------------------------
# 3. Define colours and styles for each system
# ----------------------------------------------------------------------
# Use a qualitative colour palette that is colourblind-friendly
colour_palette = {
    "vcf2db": "#d62728",          # strong red (prominent)
    "cutevariant": "#1f77b4",     # blue
    "VCFdbR-table": "#2ca02c",    # green
    "VCFdbR-file": "#ff7f0e",     # orange
    "vcf-miner": "#9467bd"        # purple
}

# Make vcf2db markers larger and line thicker
marker_size = {"vcf2db": 100, "cutevariant": 70, "VCFdbR-table": 70,
               "VCFdbR-file": 70, "vcf-miner": 70}
line_width = {"vcf2db": 2.5, "cutevariant": 1.2, "VCFdbR-table": 1.2,
              "VCFdbR-file": 1.2, "vcf-miner": 1.2}
alpha_value = 0.7

# ----------------------------------------------------------------------
# 4. Create figure
# ----------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(10, 6))

# Add jittered points for scatter (to avoid overlap)
np.random.seed(42)
jitter = 0.12
x_jitter = np.random.uniform(-jitter, jitter, len(ratio_long))
ratio_long["x_jittered"] = ratio_long["x_numeric"] + x_jitter

# Plot lines first (so they are behind markers)
for sys in systems:
    sys_data = ratio_long[ratio_long["system"] == sys].sort_values("x_numeric")
    ax.plot(sys_data["x_numeric"], sys_data["ratio"],
            color=colour_palette[sys], linewidth=line_width[sys],
            alpha=alpha_value, marker='', linestyle='-')

# Then scatter points
for sys in systems:
    sys_data = ratio_long[ratio_long["system"] == sys]
    ax.scatter(sys_data["x_jittered"], sys_data["ratio"],
               s=marker_size[sys], color=colour_palette[sys],
               alpha=alpha_value, edgecolors='none', label=sys)

# ----------------------------------------------------------------------
# 5. Axes formatting and reference lines
# ----------------------------------------------------------------------
ax.set_yscale("log")
ax.set_ylabel("Warm / cold runtime ratio (log scale)", fontsize=12)
ax.set_xlabel("Query", fontsize=12)
ax.set_xticks(np.arange(1, len(queries)+1))
ax.set_xticklabels(queries, fontsize=10)

# Reference lines
ax.axhline(y=1.0, color="gray", linestyle="--", linewidth=1.2, alpha=0.7)
ax.axhline(y=0.1, color="lightgray", linestyle=":", linewidth=1, alpha=0.7)

# Annotations for reference regions
ax.text(0.02, 0.95, "Cache-insensitive / compute-dominated", transform=ax.transAxes,
        ha="left", va="top", fontsize=9, color="gray", style="italic")
ax.text(0.02, 0.25, "Highly cache-sensitive", transform=ax.transAxes,
        ha="left", va="top", fontsize=9, color="gray", style="italic")

# ----------------------------------------------------------------------
# 6. Vertical separators and workload labels
# ----------------------------------------------------------------------
ax.axvline(x=3.5, color="black", linestyle="-", linewidth=0.8, alpha=0.5)
ax.axvline(x=5.5, color="black", linestyle="-", linewidth=0.8, alpha=0.5)

group_labels = ["Lightweight", "Genotype", "Aggregation"]
group_positions = [2.0, 4.5, 6.5]
for pos, label in zip(group_positions, group_labels):
    ax.text(pos, -0.12, label, transform=ax.get_xaxis_transform(),
            ha="center", va="top", fontsize=9, style="italic")

# ----------------------------------------------------------------------
# 7. Legend, title, grid, layout
# ----------------------------------------------------------------------
ax.legend(title="System", bbox_to_anchor=(1.05, 1), loc='upper left')
ax.set_title("Warm/cold runtime ratios across query workloads", fontsize=14, pad=20)
ax.set_ylim(0.005, 200)
ax.grid(axis="y", linestyle=":", alpha=0.4)

plt.tight_layout(rect=[0, 0, 0.85, 1])

# ----------------------------------------------------------------------
# 8. Save figure
# ----------------------------------------------------------------------
plt.savefig("warm_cold_ratio_scatter.png", dpi=300, bbox_inches="tight")
plt.savefig("warm_cold_ratio_scatter.pdf", bbox_inches="tight")
plt.show()

==> sections/04_Results/figures_ab/codePython/fig3.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, LogFormatterSciNotation

# ----------------------------------------------------------------------
# 1. Load scalability data
# ----------------------------------------------------------------------
cold = pd.read_csv("table3_scalability_dataset_cold.csv")
warm = pd.read_csv("table4_scalability_dataset_warm.csv")

systems = ["vcf2db", "cutevariant", "VCFdbR-table", "VCFdbR-file", "vcf-miner"]
fractions = [1, 10, 50, 100]
x_labels = ["1%", "10%", "50%", "100%"]

# ----------------------------------------------------------------------
# 2. Figure 3: Lightweight workloads (Q1, Q2, Q3)
# ----------------------------------------------------------------------
queries_fig3 = ["Q1", "Q2", "Q3"]
n_queries = len(queries_fig3)

# Create figure: 3 rows × 4 columns
# Columns: Cold-linear, Cold-log, Warm-linear, Warm-log
fig, axes = plt.subplots(n_queries, 4, figsize=(16, 12))
fig.subplots_adjust(hspace=0.35, wspace=0.3)

# Compute global y-axis limits for linear and log scales
all_vals = []
for q in queries_fig3:
    cold_q = cold[cold["query"] == q]
    warm_q = warm[warm["query"] == q]
    for df in (cold_q, warm_q):
        for _, row in df.iterrows():
            for sys in systems:
                val = row.get(sys)
                if pd.notna(val) and val != "":
                    all_vals.append(float(val))

y_min = min(all_vals)
y_max = max(all_vals)

# Linear scale limits (add 10% padding)
y_min_linear = max(0, y_min * 0.9)
y_max_linear = y_max * 1.1

# Log scale limits (add padding)
y_min_log = 10 ** (np.log10(y_min) - 0.3)
y_max_log = 10 ** (np.log10(y_max) + 0.3)

# Color mapping (vcf2db prominent)
color_map = {
    "vcf2db": "#d62728",          # strong red
    "cutevariant": "#1f77b4",     # blue
    "VCFdbR-table": "#2ca02c",    # green
    "VCFdbR-file": "#ff7f0e",     # orange
    "vcf-miner": "#9467bd"        # purple
}

line_width = {sys: 3.0 if sys == "vcf2db" else 1.5 for sys in systems}
alpha = 0.85
marker_size = {sys: 8 if sys == "vcf2db" else 5 for sys in systems}

# ----------------------------------------------------------------------
# 3. Plot each query row
# ----------------------------------------------------------------------
for i, q in enumerate(queries_fig3):
    # Get data for this query
    cold_q = cold[cold["query"] == q].sort_values("sample_percentage")
    warm_q = warm[warm["query"] == q].sort_values("sample_percentage")
    
    # Column 0: Cold cache - Linear scale
    ax_cold_lin = axes[i, 0]
    for sys in systems:
        y_vals = cold_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_cold_lin.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys if i == 0 else "")
    
    ax_cold_lin.set_yscale("linear")
    ax_cold_lin.set_ylim(y_min_linear, y_max_linear)
    ax_cold_lin.set_xticks(fractions)
    if i == n_queries - 1:  # bottom row only
        ax_cold_lin.set_xticklabels(x_labels)
    else:
        ax_cold_lin.set_xticklabels([])
    ax_cold_lin.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_cold_lin.yaxis.set_major_formatter(ScalarFormatter(useMathText=True))
    ax_cold_lin.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    ax_cold_lin.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5)
    if i == 0:
        ax_cold_lin.set_title("Cold Cache\n[Linear Scale]", fontsize=11, fontweight="bold")
    
    # Column 1: Cold cache - Log scale
    ax_cold_log = axes[i, 1]
    for sys in systems:
        y_vals = cold_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_cold_log.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys if i == 0 else "")
    
    ax_cold_log.set_yscale("log")
    ax_cold_log.set_ylim(y_min_log, y_max_log)
    ax_cold_log.set_xticks(fractions)
    if i == n_queries - 1:
        ax_cold_log.set_xticklabels(x_labels)
    else:
        ax_cold_log.set_xticklabels([])
    ax_cold_log.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_cold_log.yaxis.set_major_formatter(LogFormatterSciNotation())
    ax_cold_log.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5, which='both')
    if i == 0:
        ax_cold_log.set_title("Cold Cache\n[Log Scale]", fontsize=11, fontweight="bold")
    
    # Column 2: Warm cache - Linear scale
    ax_warm_lin = axes[i, 2]
    for sys in systems:
        y_vals = warm_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_warm_lin.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys if i == 0 else "")
    
    ax_warm_lin.set_yscale("linear")
    ax_warm_lin.set_ylim(y_min_linear, y_max_linear)
    ax_warm_lin.set_xticks(fractions)
    if i == n_queries - 1:
        ax_warm_lin.set_xticklabels(x_labels)
    else:
        ax_warm_lin.set_xticklabels([])
    ax_warm_lin.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_warm_lin.yaxis.set_major_formatter(ScalarFormatter(useMathText=True))
    ax_warm_lin.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    ax_warm_lin.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5)
    if i == 0:
        ax_warm_lin.set_title("Warm Cache\n[Linear Scale]", fontsize=11, fontweight="bold")
    
    # Column 3: Warm cache - Log scale
    ax_warm_log = axes[i, 3]
    for sys in systems:
        y_vals = warm_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_warm_log.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys if i == 0 else "")
    
    ax_warm_log.set_yscale("log")
    ax_warm_log.set_ylim(y_min_log, y_max_log)
    ax_warm_log.set_xticks(fractions)
    if i == n_queries - 1:
        ax_warm_log.set_xticklabels(x_labels)
    else:
        ax_warm_log.set_xticklabels([])
    ax_warm_log.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_warm_log.yaxis.set_major_formatter(LogFormatterSciNotation())
    ax_warm_log.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5, which='both')
    if i == 0:
        ax_warm_log.set_title("Warm Cache\n[Log Scale]", fontsize=11, fontweight="bold")

# ----------------------------------------------------------------------
# 4. Add shared x-axis label
# ----------------------------------------------------------------------
fig.text(0.5, 0.06, "Dataset fraction", ha="center", fontsize=12, fontweight="bold")

# ----------------------------------------------------------------------
# 5. Add legend (from first row, first column)
# ----------------------------------------------------------------------
handles, labels = axes[0, 0].get_legend_handles_labels()
by_label = dict(zip(labels, handles))  # Remove duplicates
fig.legend(by_label.values(), by_label.keys(), 
           loc="upper right", 
           bbox_to_anchor=(0.98, 0.98), 
           fontsize=10, 
           title="System",
           title_fontsize=11,
           frameon=True,
           fancybox=True,
           shadow=True)

# ----------------------------------------------------------------------
# 6. Main title and save
# ----------------------------------------------------------------------
fig.suptitle("Figure 3: Lightweight Retrieval and Annotation Filtering (Q1–Q3)\nScalability Across Dataset Fractions", 
             fontsize=14, 
             fontweight="bold", 
             y=0.98)

plt.tight_layout(rect=[0, 0.04, 1, 0.96])
plt.savefig("Figure3_Lightweight_DualScale.png", dpi=300, bbox_inches="tight")
plt.savefig("Figure3_Lightweight_DualScale.pdf", bbox_inches="tight")
plt.show()

print("Figure 3 generated successfully!")
print("Layout: 3 rows (Q1, Q2, Q3) × 4 columns (Cold-Linear, Cold-Log, Warm-Linear, Warm-Log)")

==> sections/04_Results/figures_ab/codePython/fig4.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, LogFormatterSciNotation

# ----------------------------------------------------------------------
# 1. Load scalability data
# ----------------------------------------------------------------------
cold = pd.read_csv("table3_scalability_dataset_cold.csv")
warm = pd.read_csv("table4_scalability_dataset_warm.csv")

systems = ["vcf2db", "cutevariant", "VCFdbR-table", "VCFdbR-file", "vcf-miner"]
fractions = [1, 10, 50, 100]
x_labels = ["1%", "10%", "50%", "100%"]

# ----------------------------------------------------------------------
# 2. Figure 4: Genotype workloads (Q4, Q5)
# ----------------------------------------------------------------------
queries_fig4 = ["Q4", "Q5"]
n_queries = len(queries_fig4)

# Create figure: n_queries rows × 4 columns
fig, axes = plt.subplots(n_queries, 4, figsize=(16, 8))
fig.subplots_adjust(hspace=0.35, wspace=0.3)

# If only one query, axes needs to be reshaped to 2D
if n_queries == 1:
    axes = axes.reshape(1, -1)

# Compute global y-axis limits for linear and log scales
all_vals = []
for q in queries_fig4:
    cold_q = cold[cold["query"] == q]
    warm_q = warm[warm["query"] == q]
    for df in (cold_q, warm_q):
        for _, row in df.iterrows():
            for sys in systems:
                val = row.get(sys)
                if pd.notna(val) and val != "":
                    all_vals.append(float(val))

y_min = min(all_vals)
y_max = max(all_vals)

# Linear scale limits (add 10% padding)
y_min_linear = max(0, y_min * 0.9)
y_max_linear = y_max * 1.1

# Log scale limits (add padding)
y_min_log = 10 ** (np.log10(y_min) - 0.3)
y_max_log = 10 ** (np.log10(y_max) + 0.3)

# Color mapping (vcf2db prominent)
color_map = {
    "vcf2db": "#d62728",          # strong red
    "cutevariant": "#1f77b4",     # blue
    "VCFdbR-table": "#2ca02c",    # green
    "VCFdbR-file": "#ff7f0e",     # orange
    "vcf-miner": "#9467bd"        # purple
}

line_width = {sys: 3.0 if sys == "vcf2db" else 1.5 for sys in systems}
alpha = 0.85
marker_size = {sys: 8 if sys == "vcf2db" else 5 for sys in systems}

# ----------------------------------------------------------------------
# 3. Plot each query row
# ----------------------------------------------------------------------
for i, q in enumerate(queries_fig4):
    # Get data for this query
    cold_q = cold[cold["query"] == q].sort_values("sample_percentage")
    warm_q = warm[warm["query"] == q].sort_values("sample_percentage")
    
    # Column 0: Cold cache - Linear scale
    ax_cold_lin = axes[i, 0]
    for sys in systems:
        y_vals = cold_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_cold_lin.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys if i == 0 else "")
    
    ax_cold_lin.set_yscale("linear")
    ax_cold_lin.set_ylim(y_min_linear, y_max_linear)
    ax_cold_lin.set_xticks(fractions)
    if i == n_queries - 1:  # bottom row only
        ax_cold_lin.set_xticklabels(x_labels)
    else:
        ax_cold_lin.set_xticklabels([])
    ax_cold_lin.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_cold_lin.yaxis.set_major_formatter(ScalarFormatter(useMathText=True))
    ax_cold_lin.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    ax_cold_lin.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5)
    if i == 0:
        ax_cold_lin.set_title("Cold Cache\n[Linear Scale]", fontsize=11, fontweight="bold")
    
    # Column 1: Cold cache - Log scale
    ax_cold_log = axes[i, 1]
    for sys in systems:
        y_vals = cold_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_cold_log.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys if i == 0 else "")
    
    ax_cold_log.set_yscale("log")
    ax_cold_log.set_ylim(y_min_log, y_max_log)
    ax_cold_log.set_xticks(fractions)
    if i == n_queries - 1:
        ax_cold_log.set_xticklabels(x_labels)
    else:
        ax_cold_log.set_xticklabels([])
    ax_cold_log.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_cold_log.yaxis.set_major_formatter(LogFormatterSciNotation())
    ax_cold_log.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5, which='both')
    if i == 0:
        ax_cold_log.set_title("Cold Cache\n[Log Scale]", fontsize=11, fontweight="bold")
    
    # Column 2: Warm cache - Linear scale
    ax_warm_lin = axes[i, 2]
    for sys in systems:
        y_vals = warm_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_warm_lin.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys if i == 0 else "")
    
    ax_warm_lin.set_yscale("linear")
    ax_warm_lin.set_ylim(y_min_linear, y_max_linear)
    ax_warm_lin.set_xticks(fractions)
    if i == n_queries - 1:
        ax_warm_lin.set_xticklabels(x_labels)
    else:
        ax_warm_lin.set_xticklabels([])
    ax_warm_lin.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_warm_lin.yaxis.set_major_formatter(ScalarFormatter(useMathText=True))
    ax_warm_lin.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    ax_warm_lin.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5)
    if i == 0:
        ax_warm_lin.set_title("Warm Cache\n[Linear Scale]", fontsize=11, fontweight="bold")
    
    # Column 3: Warm cache - Log scale
    ax_warm_log = axes[i, 3]
    for sys in systems:
        y_vals = warm_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_warm_log.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys if i == 0 else "")
    
    ax_warm_log.set_yscale("log")
    ax_warm_log.set_ylim(y_min_log, y_max_log)
    ax_warm_log.set_xticks(fractions)
    if i == n_queries - 1:
        ax_warm_log.set_xticklabels(x_labels)
    else:
        ax_warm_log.set_xticklabels([])
    ax_warm_log.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_warm_log.yaxis.set_major_formatter(LogFormatterSciNotation())
    ax_warm_log.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5, which='both')
    if i == 0:
        ax_warm_log.set_title("Warm Cache\n[Log Scale]", fontsize=11, fontweight="bold")

# ----------------------------------------------------------------------
# 4. Add shared x-axis label
# ----------------------------------------------------------------------
fig.text(0.5, 0.06, "Dataset fraction", ha="center", fontsize=12, fontweight="bold")

# ----------------------------------------------------------------------
# 5. Add legend (from first row, first column)
# ----------------------------------------------------------------------
handles, labels = axes[0, 0].get_legend_handles_labels()
by_label = dict(zip(labels, handles))  # Remove duplicates
fig.legend(by_label.values(), by_label.keys(), 
           loc="upper right", 
           bbox_to_anchor=(0.98, 0.98), 
           fontsize=10, 
           title="System",
           title_fontsize=11,
           frameon=True,
           fancybox=True,
           shadow=True)

# ----------------------------------------------------------------------
# 6. Main title and save
# ----------------------------------------------------------------------
fig.suptitle("Figure 4: Genotype Retrieval and Analytical Workloads (Q4–Q5)\nScalability Across Dataset Fractions", 
             fontsize=14, 
             fontweight="bold", 
             y=0.98)

plt.tight_layout(rect=[0, 0.04, 1, 0.96])
plt.savefig("Figure4_Genotype_DualScale.png", dpi=300, bbox_inches="tight")
plt.savefig("Figure4_Genotype_DualScale.pdf", bbox_inches="tight")
plt.show()

print("Figure 4 generated successfully!")
print("Layout: 2 rows (Q4, Q5) × 4 columns (Cold-Linear, Cold-Log, Warm-Linear, Warm-Log)")

==> sections/04_Results/figures_ab/codePython/fig5.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, LogFormatterSciNotation
import matplotlib.patches as mpatches

# ----------------------------------------------------------------------
# 1. Load scalability data
# ----------------------------------------------------------------------
cold = pd.read_csv("table3_scalability_dataset_cold.csv")
warm = pd.read_csv("table4_scalability_dataset_warm.csv")

systems = ["vcf2db", "cutevariant", "VCFdbR-table", "VCFdbR-file", "vcf-miner"]
fractions = [1, 10, 50, 100]
x_labels = ["1%", "10%", "50%", "100%"]

# ----------------------------------------------------------------------
# 2. Figure 5: Aggregation workloads (Q6, Q7)
# ----------------------------------------------------------------------
queries_fig5 = ["Q6", "Q7"]
n_queries = len(queries_fig5)

# Create figure: n_queries rows × 4 columns
fig, axes = plt.subplots(n_queries, 4, figsize=(16, 8))
fig.subplots_adjust(hspace=0.35, wspace=0.3)

# If only one query, axes needs to be reshaped to 2D
if n_queries == 1:
    axes = axes.reshape(1, -1)

# Compute global y-axis limits for linear and log scales
all_vals = []
for q in queries_fig5:
    cold_q = cold[cold["query"] == q]
    warm_q = warm[warm["query"] == q]
    for df in (cold_q, warm_q):
        for _, row in df.iterrows():
            for sys in systems:
                val = row.get(sys)
                if pd.notna(val) and val != "":
                    all_vals.append(float(val))

y_min = min(all_vals)
y_max = max(all_vals)

# Linear scale limits (add 10% padding)
y_min_linear = max(0, y_min * 0.9)
y_max_linear = y_max * 1.1

# Log scale limits (add padding)
y_min_log = 10 ** (np.log10(y_min) - 0.3)
y_max_log = 10 ** (np.log10(y_max) + 0.3)

# Color mapping (vcf2db prominent)
color_map = {
    "vcf2db": "#d62728",          # strong red
    "cutevariant": "#1f77b4",     # blue
    "VCFdbR-table": "#2ca02c",    # green
    "VCFdbR-file": "#ff7f0e",     # orange
    "vcf-miner": "#9467bd"        # purple
}

line_width = {sys: 3.0 if sys == "vcf2db" else 1.5 for sys in systems}
alpha = 0.85
marker_size = {sys: 8 if sys == "vcf2db" else 5 for sys in systems}

# ----------------------------------------------------------------------
# 3. Plot each query row
# ----------------------------------------------------------------------
for i, q in enumerate(queries_fig5):
    # Get data for this query
    cold_q = cold[cold["query"] == q].sort_values("sample_percentage")
    warm_q = warm[warm["query"] == q].sort_values("sample_percentage")
    
    # Column 0: Cold cache - Linear scale
    ax_cold_lin = axes[i, 0]
    for sys in systems:
        y_vals = cold_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_cold_lin.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys)  # Always add label for each system
    
    ax_cold_lin.set_yscale("linear")
    ax_cold_lin.set_ylim(y_min_linear, y_max_linear)
    ax_cold_lin.set_xticks(fractions)
    if i == n_queries - 1:  # bottom row only
        ax_cold_lin.set_xticklabels(x_labels)
    else:
        ax_cold_lin.set_xticklabels([])
    ax_cold_lin.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_cold_lin.yaxis.set_major_formatter(ScalarFormatter(useMathText=True))
    ax_cold_lin.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    ax_cold_lin.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5)
    if i == 0:
        ax_cold_lin.set_title("Cold Cache\n[Linear Scale]", fontsize=11, fontweight="bold")
    
    # Column 1: Cold cache - Log scale
    ax_cold_log = axes[i, 1]
    for sys in systems:
        y_vals = cold_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_cold_log.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys)
    
    ax_cold_log.set_yscale("log")
    ax_cold_log.set_ylim(y_min_log, y_max_log)
    ax_cold_log.set_xticks(fractions)
    if i == n_queries - 1:
        ax_cold_log.set_xticklabels(x_labels)
    else:
        ax_cold_log.set_xticklabels([])
    ax_cold_log.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_cold_log.yaxis.set_major_formatter(LogFormatterSciNotation())
    ax_cold_log.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5, which='both')
    if i == 0:
        ax_cold_log.set_title("Cold Cache\n[Log Scale]", fontsize=11, fontweight="bold")
    
    # Column 2: Warm cache - Linear scale
    ax_warm_lin = axes[i, 2]
    for sys in systems:
        y_vals = warm_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_warm_lin.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys)
    
    ax_warm_lin.set_yscale("linear")
    ax_warm_lin.set_ylim(y_min_linear, y_max_linear)
    ax_warm_lin.set_xticks(fractions)
    if i == n_queries - 1:
        ax_warm_lin.set_xticklabels(x_labels)
    else:
        ax_warm_lin.set_xticklabels([])
    ax_warm_lin.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_warm_lin.yaxis.set_major_formatter(ScalarFormatter(useMathText=True))
    ax_warm_lin.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    ax_warm_lin.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5)
    if i == 0:
        ax_warm_lin.set_title("Warm Cache\n[Linear Scale]", fontsize=11, fontweight="bold")
    
    # Column 3: Warm cache - Log scale
    ax_warm_log = axes[i, 3]
    for sys in systems:
        y_vals = warm_q[sys].values
        y_vals = [float(v) if pd.notna(v) and v != "" else np.nan for v in y_vals]
        if all(np.isnan(y_vals)):
            continue
        ax_warm_log.plot(fractions, y_vals, 
                        color=color_map[sys], 
                        linewidth=line_width[sys], 
                        alpha=alpha, 
                        linestyle="-", 
                        marker='o', 
                        markersize=marker_size[sys],
                        label=sys)
    
    ax_warm_log.set_yscale("log")
    ax_warm_log.set_ylim(y_min_log, y_max_log)
    ax_warm_log.set_xticks(fractions)
    if i == n_queries - 1:
        ax_warm_log.set_xticklabels(x_labels)
    else:
        ax_warm_log.set_xticklabels([])
    ax_warm_log.set_ylabel(f"{q}\nTime (s)", fontsize=10, fontweight="bold")
    ax_warm_log.yaxis.set_major_formatter(LogFormatterSciNotation())
    ax_warm_log.grid(True, axis="y", linestyle=":", alpha=0.4, linewidth=0.5, which='both')
    if i == 0:
        ax_warm_log.set_title("Warm Cache\n[Log Scale]", fontsize=11, fontweight="bold")

# ----------------------------------------------------------------------
# 4. Add shared x-axis label
# ----------------------------------------------------------------------
fig.text(0.5, 0.06, "Dataset fraction", ha="center", fontsize=12, fontweight="bold")

# ----------------------------------------------------------------------
# 5. Create legend manually with all systems (including vcf-miner)
# ----------------------------------------------------------------------
legend_elements = []
for sys in systems:
    legend_elements.append(mpatches.Patch(color=color_map[sys], 
                                          label=sys,
                                          alpha=alpha))
    
fig.legend(handles=legend_elements, 
           loc="upper right", 
           bbox_to_anchor=(0.98, 0.98), 
           fontsize=10, 
           title="System",
           title_fontsize=11,
           frameon=True,
           fancybox=True,
           shadow=True)

# ----------------------------------------------------------------------
# 6. Main title and save
# ----------------------------------------------------------------------
fig.suptitle("Figure 5: Aggregation-Heavy Workloads (Q6–Q7)\nScalability Across Dataset Fractions", 
             fontsize=14, 
             fontweight="bold", 
             y=0.98)

plt.tight_layout(rect=[0, 0.04, 1, 0.96])
plt.savefig("Figure5_Aggregation_DualScale.png", dpi=300, bbox_inches="tight")
plt.savefig("Figure5_Aggregation_DualScale.pdf", bbox_inches="tight")
plt.show()

print("Figure 5 generated successfully!")
print("Layout: 2 rows (Q6, Q7) × 4 columns (Cold-Linear, Cold-Log, Warm-Linear, Warm-Log)")
print("Legend includes ALL 5 systems (vcf-miner appears even with missing Q6 data)")
